Time-Like Heavy-Flavour Thresholds for Fragmentation Functions: the Light-Quark Matching Condition at NNLO

Matching conditions are universal ingredients that describe how fragmentation functions change when heavy-flavour thresholds are crossed during the factorisation scale evolution. They are the last missing piece for a consistent description of observables with identified final-state hadrons at next-to-next-to leading order accuracy in quantum chromodynamics. We present an analytical form of the matching condition for light-flavour to hadron fragmentation function at next-to-next-to leading order. The derivation is performed by extending the formalism employed in the extraction of the next-to leading order matching conditions to the subsequent order, making use of $e^+e^-$ annihilation cross sections. We obtain the first non-trivial heavy-quark effect in the light-quark fragmentation functions and provide results in Mellin space.

==> anc/Dquark_matching.m <==
(* ::Package:: *)

(* NNLO matching condition for light-quark FFs. *)
(* Christian Biello, Leonardo Bonino *)
(* Paper name: Time-Like Heavy-Flavour Thresholds for Fragmentation Functions: the Light-Quark Matching Condition at NNLO *)
(* First entry: oder alphas_s^2 term of eq. (37) *)
(* Second entry: same in z-space *)
(* Notation: compatible with notation of package MT (1307.6925) *)
(*           HSum: harmonic sum, PlusDistribution: dirac delta and plus distributions *)
(*           asontwopi = alpha_s/(2*pi), CF = 4/3, Tf = 1/2 *)
(*           mu: evolution scale, m: heavy flavour mass (e.g. m_c) *)

{2*asontwopi^2*CF*Tf*((216 - 144*n - 120*n^2 + n^6*(9307 - 348*Pi^2) + 
     n^3*(10939 - 348*Pi^2) - 9*n^4*(-3281 + 116*Pi^2) - 
     3*n^5*(-9307 + 348*Pi^2))/(1296*n^3*(1 + n)^3) + 
   HSum[{1}, n]*(-28/27 + (2*HSum[{2}, n])/3) + (5*HSum[{2}, n])/9 + 
   HSum[{3}, n]/3 - (2*HSum[{1, 2}, n])/3 - (2*HSum[{2, 1}, n])/3 + 
   (-359/54 + (2*Pi^2)/9)*Log[2] + (29*Log[2]^2)/9 - (8*Log[2]^3)/9 + 
   (-1/36*(-12 + 20*n + 47*n^2 + 6*n^3 + 3*n^4)/(n^2*(1 + n)^2) + 
     (10*HSum[{1}, n])/9 - (2*HSum[{2}, n])/3)*Log[mu^2/m^2] + 
   ((2 + 3*n + 3*n^2)/(12*n + 12*n^2) - HSum[{1}, n]/3)*Log[mu^2/m^2]^2 - 
   (4*Zeta[3])/3), asontwopi^2*CF*Tf*
  (-1/6*(Log[mu^2/m^2]^2*(2 + 2*z - 3*MT`PlusDistribution[-1, 1 - z] - 
      4*MT`PlusDistribution[0, 1 - z])) + 
   (Log[mu^2/m^2]*(4 - 48*z + 44*z^2 + 12*Log[z] + 12*z^2*Log[z] - 
      (3 + 4*Pi^2)*(-1 + z)*MT`PlusDistribution[-1, 1 - z] - 
      40*(-1 + z)*MT`PlusDistribution[0, 1 - z]))/(18*(-1 + z)) + 
   (12*(-22 + 12*Pi^2 + 156*z - 134*z^2 - 66*Log[z] + 72*z*Log[z] - 
       66*z^2*Log[z] - 72*Log[1 - z]*Log[z] + 27*Log[z]^2 - 9*z^2*Log[z]^2 + 
       112*(-1 + z)*MT`PlusDistribution[0, 1 - z] + 
       72*PolyLog[2, (-1 + z)/z] - 72*PolyLog[2, z]) + 
     (-1 + z)*MT`PlusDistribution[-1, 1 - z]*(9307 - 8616*Log[2] + 
       4176*Log[2]^2 - 1152*Log[2]^3 + 12*Pi^2*(-19 + 24*Log[2]) - 
       2160*Zeta[3]))/(648*(-1 + z)))}

